Tables, bounds and graphics of the smallest known sizes of complete caps in the spaces $\mathrm{PG}(3,q)$ and $\mathrm{PG}(4,q)$

In this paper we present and analyze computational results concerning small complete caps in the projective spaces $\mathrm{PG}(N,q)$ of dimension $N=3$ and $N=4$ over the finite field of order $q$. The results have been obtained using randomized greedy algorithms and the algorithm with fixed order of points (FOP). The computations have been done in relatively wide regions of $q$ values; such wide regions are not considered in literature for $N=3,4$. The new complete caps are the smallest known. Basing on them, we obtained new upper bounds on $t_2(N,q)$, the minimum size of a complete cap in $\mathrm{PG}(N,q)$, in particular, \begin{align*} &t_{2}(N,q)<\sqrt{N+2}\cdot q^{\frac{N-1}{2^{\vphantom{H}}}}\sqrt{\ln q},\quad q\in L_{N},\quad N=3,4,\\ &t_{2}(N,q)<\left(\sqrt{N+1}+\frac{1.3}{\ln (2q)}\right)q^{\frac{N-1}{2^{\vphantom{H}}}}\sqrt{\ln q},\quad q\in L_{N},\quad N=3,4, \end{align*} where \begin{align*} &L_{3}:=\{q\le 4673, ~q\ \textrm{prime}\} \cup \{5003,6007,7001,8009\},\\ &L_{4}:=\{q\le 1361, ~q\ \textrm{prime}\} \cup \{1409\}. \end{align*} Our investigations and results allow to conjecture that these bounds hold for all $q$.

==> anc/data_Table1.csv <==
Table 1. Sizes t_2^L(3,q)=t_2^L of complete lexicaps in PG(3,q), q\in L_{3}

 2,8,3,8,5,16,7,23,11,37,13,49,17,69  
 19,71,23,91,29,118,31,125,37,156,41,175,43,183  
 47,202,53,232,59,257,61,273,67,304,71,324,73,328  
 79,356,83,382,89,410,97,449,101,474,103,481,107,502  
 109,512,113,540,127,603,131,626,137,660,139,671,149,725  
 151,732,157,761,163,790,167,814,173,854,179,874,181,893  
 191,944,193,951,197,981,199,990,211,1050,223,1112,227,1138  
 229,1154,233,1179,239,1212,241,1208,251,1275,257,1300,263,1334  
 269,1368,271,1381,277,1412,281,1429,283,1442,293,1501,307,1582  
 311,1605,313,1619,317,1628,331,1720,337,1750,347,1801,349,1813  
 353,1841,359,1868,367,1912,373,1952,379,1989,383,2002,389,2043  
 397,2083,401,2113,409,2149,419,2205,421,2219,431,2267,433,2291  
 439,2329,443,2342,449,2384,457,2419,461,2447,463,2462,467,2476  
 479,2549,487,2596,491,2621,499,2668,503,2692,509,2735,521,2791  
 523,2801,541,2913,547,2931,557,2988,563,3024,569,3057,571,3084  
 577,3112,587,3170,593,3195,599,3248,601,3254,607,3260,613,3317  
 617,3334,619,3356,631,3430,641,3482,643,3493,647,3512,653,3543  
 659,3592,661,3601,673,3676,677,3693,683,3706,691,3777,701,3832  
 709,3873,719,3934,727,3992,733,4044,739,4056,743,4080,751,4117  
 757,4154,761,4184,769,4229,773,4266,787,4337,797,4403,809,4468  
 811,4471,821,4544,823,4565,827,4578,829,4582,839,4652,853,4725  
 857,4764,859,4769,863,4784,877,4856,881,4886,883,4897,887,4920  
 907,5030,911,5076,919,5102,929,5187,937,5214,941,5249,947,5277  
 953,5318,967,5404,971,5433,977,5447,983,5507,991,5566,997,5580  
 1009,5671,1013,5672,1019,5724,1021,5713,1031,5779,1033,5807,1039,5822  
 1049,5900,1051,5908,1061,5979,1063,5976,1069,6010,1087,6132,1091,6142  
 1093,6158,1097,6195,1103,6205,1109,6242,1117,6307,1123,6332,1129,6358  
 1151,6495,1153,6510,1163,6554,1171,6628,1181,6701,1187,6716,1193,6745  
 1201,6797,1213,6886,1217,6912,1223,6935,1229,6957,1231,7002,1237,7025  
 1249,7100,1259,7164,1277,7265,1279,7286,1283,7274,1289,7343,1291,7341  
 1297,7397,1301,7411,1303,7415,1307,7452,1319,7523,1321,7519,1327,7552  
 
 Table 1. Continue 1
 
 1361,7766,1367,7830,1373,7838,1381,7913,1399,7997,1409,8054,1423,8147  
 1427,8178,1429,8176,1433,8207,1439,8236,1447,8281,1451,8318,1453,8320  
 1459,8381,1471,8441,1481,8495,1483,8538,1487,8530,1489,8557,1493,8579  
 1499,8613,1511,8676,1523,8769,1531,8814,1543,8895,1549,8914,1553,8947  
 1559,8955,1567,9020,1571,9064,1579,9103,1583,9131,1597,9212,1601,9240  
 1607,9276,1609,9294,1613,9315,1619,9340,1621,9369,1627,9403,1637,9460  
 1657,9575,1663,9608,1667,9643,1669,9640,1693,9810,1697,9818,1699,9849  
 1709,9902,1721,9969,1723,9990,1733,10063,1741,10101,1747,10127,1753,10157  
 1759,10206,1777,10297,1783,10358,1787,10368,1789,10393,1801,10450,1811,10517  
 1823,10605,1831,10653,1847,10748,1861,10837,1867,10869,1871,10902,1873,10906  
 1877,10918,1879,10943,1889,11006,1901,11122,1907,11113,1913,11154,1931,11272  
 1933,11296,1949,11376,1951,11413,1973,11563,1979,11591,1987,11632,1993,11671  
 1997,11672,1999,11698,2003,11718,2011,11746,2017,11778,2027,11848,2029,11890  
 2039,11952,2053,12027,2063,12082,2069,12159,2081,12184,2083,12229,2087,12247  
 2089,12250,2099,12297,2111,12392,2113,12387,2129,12482,2131,12523,2137,12536  
 2141,12544,2143,12588,2153,12629,2161,12699,2179,12787,2203,12957,2207,12985  
 2213,13025,2221,13062,2237,13153,2239,13161,2243,13208,2251,13259,2267,13378  
 2269,13388,2273,13405,2281,13448,2287,13464,2293,13524,2297,13539,2309,13628  
 2311,13616,2333,13760,2339,13811,2341,13829,2347,13849,2351,13890,2357,13890  
 2371,13997,2377,14066,2381,14073,2383,14063,2389,14123,2393,14142,2399,14164  
 2411,14247,2417,14280,2423,14332,2437,14427,2441,14466,2447,14468,2459,14582  
 2467,14581,2473,14654,2477,14634,2503,14818,2521,14934,2531,15021,2539,15045  
 2543,15058,2549,15121,2551,15140,2557,15184,2579,15283,2591,15345,2593,15387  
 2609,15485,2617,15563,2621,15582,2633,15625,2647,15723,2657,15809,2659,15805  
 2663,15820,2671,15934,2677,15945,2683,15933,2687,15985,2689,15992,2693,16045  
 2699,16062,2707,16090,2711,16180,2713,16139,2719,16172,2729,16255,2731,16275  
 2741,16310,2749,16371,2753,16385,2767,16473,2777,16552,2789,16641,2791,16627  
 2797,16699,2801,16713,2803,16739,2819,16820,2833,16905,2837,16946,2843,16962  
 2851,17029,2857,17062,2861,17059,2879,17176,2887,17225,2897,17324,2903,17357  
 2909,17395,2917,17429,2927,17496,2939,17556,2953,17657,2957,17704,2963,17749  

 Table 1. Continue 2.
 
 2969,17759,2971,17782,2999,17966,3001,17935,3011,18024,3019,18073,3023,18132  
 3037,18200,3041,18220,3049,18276,3061,18344,3067,18357,3079,18454,3083,18480  
 3089,18524,3109,18643,3119,18713,3121,18707,3137,18818,3163,18971,3167,19036  
 3169,19034,3181,19109,3187,19155,3191,19210,3203,19218,3209,19274,3217,19353  
 3221,19327,3229,19402,3251,19540,3253,19580,3257,19586,3259,19613,3271,19689  
 3299,19841,3301,19853,3307,19903,3313,19962,3319,19981,3323,20011,3329,20059  
 3331,20033,3343,20159,3347,20185,3359,20246,3361,20261,3371,20305,3373,20305  
 3389,20432,3391,20447,3407,20537,3413,20523,3433,20681,3449,20790,3457,20855  
 3461,20907,3463,20885,3467,20909,3469,20946,3491,21082,3499,21118,3511,21153  
 3517,21272,3527,21292,3529,21323,3533,21345,3539,21389,3541,21394,3547,21409  
 3557,21476,3559,21476,3571,21571,3581,21654,3583,21661,3593,21730,3607,21820  
 3613,21819,3617,21872,3623,21911,3631,21987,3637,21993,3643,22053,3659,22143  
 3671,22211,3673,22228,3677,22286,3691,22303,3697,22397,3701,22439,3709,22463  
 3719,22507,3727,22560,3733,22613,3739,22691,3761,22789,3767,22821,3769,22854  
 3779,22909,3793,22979,3797,23032,3803,23071,3821,23164,3823,23168,3833,23255  
 3847,23346,3851,23385,3853,23396,3863,23411,3877,23507,3881,23563,3889,23607  
 3907,23769,3911,23768,3917,23769,3919,23824,3923,23832,3929,23865,3931,23897  
 3943,23967,3947,24005,3967,24114,3989,24253,4001,24351,4003,24349,4007,24391  
 4013,24419,4019,24472,4021,24481,4027,24530,4049,24631,4051,24665,4057,24705  
 4073,24838,4079,24798,4091,24888,4093,24919,4099,24989,4111,25051,4127,25136  
 4129,25139,4133,25184,4139,25232,4153,25311,4157,25312,4159,25358,4177,25468  
 4201,25606,4211,25720,4217,25712,4219,25756,4229,25802,4231,25807,4241,25863  
 4243,25896,4253,25968,4259,25994,4261,26014,4271,26091,4273,26073,4283,26133  
 4289,26178,4297,26213,4327,26421,4337,26482,4339,26491,4349,26560,4357,26651  
 4363,26656,4373,26704,4391,26864,4397,26882,4409,26967,4421,27021,4423,27043  
 4441,27173,4447,27221,4451,27230,4457,27270,4463,27306,4481,27417,4483,27422  
 4493,27512,4507,27619,4513,27641,4517,27683,4519,27678,4523,27658,4547,27877  
 4549,27845,4561,27949,4567,27958,4583,28080,4591,28144,4597,28195,4603,28173  
 4621,28322,4637,28446,4639,28421,4643,28454,4649,28487,4651,28525,4657,28527  
 4663,28614,4673,28667,5003,30823,6007,37344,7001,43831,8009,50515 


==> anc/data_Table2.csv <==
Table 2. Sizes t_2^G(3,q)=t_2^G$ of complete caps in PG(3,q) obtained using
randomized greedy algorithms, q\in G_3
 
 2,5,3,8,5,12,7,17,11,30,13,36,17,51  
 19,58,23,72,29,96,31,104,37,128,41,145,43,153  
 47,169,53,195,59,220,61,229,67,255,71,273,73,282  
79,309,83,327,89,355,97,392,101,412,103,422,107,437
 109,447,113,466,127,536,131,560,137,583,139,598,149,646  
 151,653,157,687,163,717,167,734,173,761,179,789,181,807  
 191,843,193,859,197,873,199,884,211,944,223,1007,227,1028  
 229,1043,233,1056,239,1091,241,1095,251,1155,257,1180,263,1215  
 269,1245,271,1249,277,1286,281,1304,283,1313,293,1363,307,1441  
 311,1459,313,1470,317,1489,331,1560,337,1597,347,1644,349,1655  
 353,1670,359,1709,367,1748,373,1787,379,1814,383,1836,389,1866  
 397,1910,401,1929,409,1973,419,2023,421,2037,431,2090,433,2110  
 439,2134,443,2149,449,2191,457,2228,461,2252,463,2276,467,2282  
 479,2351,487,2391,491,2414,499,2463,503,2478,509,2509,521,2586  
 523,2591,541,2696,547,2720,557,2777,563,2813,569,2846,571,2857  
 577,2890,587,2949,593,2982,599,3009,601,3018,607,3042,613,3088  
 617,3114,619,3103,631,3174,641,3227,643,3243,647,3265,653,3298  
 659,3322,661,3325,673,3405,677,3419,683,3462,691,3516,701,3563  
 709,3601,719,3638,727,3702,733,3750,739,3760,743,3794,751,3841  
 757,3868,761,3893,769,3925,773,3949,787,4030,797,4095,809,4166  
 811,4181,821,4220,823,4217,827,4248,829,4264,839,4323,853,4398  
 857,4431,859,4421,863,4454,877,4529,881,4555,883,4548,887,4593  
 907,4701,911,4739,919,4768,929,4829,937,4872,941,4881,947,4921  
 953,4971,967,5037,971,5060,977,5096,983,5125,991,5169,997,5226  
 1009,5283,1013,5308,1019,5345,1021,5347,1031,5402,1033,5404,1039,5445  
 1049,5503,1051,5514,1061,5564,1063,5578,1069,5616,1087,5705,1091,5742  
 1093,5745,1097,5766,1103,5794,1109,5835,1117,5896,1123,5912,1129,5936  
 1151,6088,1153,6093,1163,6137,1171,6192,1181,6269,1187,6299,1193,6323  
 1201,6381,1213,6428,1217,6455,1223,6482,1229,6509,1231,6533,1237,6588  
 1249,6645,1259,6701,1277,6821,1279,6836,1283,6867,1289,6889,1291,6889  
 1297,6923,1301,6941,1303,6969,1307,6990,1319,7062,1321,7081,1327,7098  
 1361,7283,1367,7321,1373,7365,1381,7393,1399,7494,1409,7567,1423,7636  
 1427,7640,1429,7688,1433,7716,1439,7748,1447,7782,1451,7785,1453,7819  
 1459,7850,1471,7910,1481,7970,1483,7966,1487,8027,1489,8036,1493,8046  
 1499,8093,1511,8137,1523,8225,1531,8269,1543,8345,1549,8388,1553,8413  
 1559,8437,1567,8490,1571,8507,1579,8548,1583,8579,1597,8644,1601,8690  

Table 2. Continue.

 1607,8715,1609,8722,1613,8748,1619,8764,1621,8788,1627,8819,1637,8904  
 1657,9011,1663,9049,1667,9065,1669,9067,1693,9215,1697,9223,1699,9258  
 1709,9314,1721,9383,1723,9384,1733,9437,1741,9488,1747,9522,1753,9578  
 1759,9616,1777,9708,1783,9739,1787,9785,1789,9771,1801,9864,1811,9917  
 1823,9969,1831,10042,1847,10117,1861,10218,1867,10250,1871,10283,1873,10268  
 1877,10298,1879,10324,1889,10398,1901,10448,1907,10473,1913,10522,1931,10634  
 1933,10647,1949,10727,1951,10732,1973,10887,1979,10919,1987,10971,1993,11018  
 1997,11044,1999,11039,2003,11062,2011,11092,2017,11148,2027,11208,2029,11225  
 2039,11307,2053,11376,2063,11435,2069,11438,2081,11534,2083,11537,2087,11559  
 2089,11587,2099,11637,2111,11714,2113,11733,2129,11828,2131,11850,2137,11898  
 2141,11906,2143,11932,2153,11974,2161,12032,2179,12138,2203,12262,2207,12283  
 2213,12325,2221,12387,2237,12488,2239,12525,2243,12529,2251,12578,2267,12669  
 2269,12686,2273,12694,2281,12746,2287,12781,2293,12815,2297,12854,2309,12897  
 2311,12920,2333,13047,2339,13089,2341,13147,2347,13145,2351,13168,2357,13219  
 2371,13285,2377,13324,2381,13348,2383,13375,2389,13403,2393,13417,2399,13488  
 2411,13608,2417,13563,2423,13603,2437,13713,2441,13706,2447,13750,2459,13839  
 2467,13876,2473,13883,2477,13943,2503,14121,2521,14250,2531,14315,2539,14367  
 2543,14394,2549,14404,2551,14431,2557,14462,2579,14593,2591,14611,2593,14634  
 2609,14714,2617,14774,2621,14792,2633,14874,2647,14972,2657,15030,2659,15054  
 2663,15059,2671,15101,2677,15180,2683,15223,2687,15235,2689,15228,2693,15257  
 2699,15309,2707,15364,2711,15387,2713,15394,2719,15448,2729,15514,2731,15521  
 2741,15579,2749,15635,2753,15644,2767,15744,2777,15791,2789,15897,2791,15887  
 2797,15919,2801,15942,2803,15968,2819,16095,2833,16150,2837,16174,2843,16219  
 2851,16257,2857,16326,2861,16342,2879,16485,2887,16484,2897,16533,2903,16560  
 2909,16636,2917,16702,2927,16751,2939,16841,2953,16896,2957,16923,2963,16974  
 2969,16981,2971,17052,2999,17188,3001,17192,3011,17264,3019,17339,3023,17326  
 3037,17466,3041,17451,3049,17530,3061,17589,3067,17628,3079,17684,3083,17719  
 3089,17727,3109,17819,3119,17897,3121,17900,3137,17995,3163,18196,3167,18205  
 3169,18214,3181,18287,3187,18329,3191,18335,3203,18442,3209,18474,3217,18481  
 3221,18562,3229,18620,3251,18775,3253,18768,3257,18774,3259,18849,3271,18865  
 3299,19054,3301,19036,3307,19130,3313,19165,3319,19215,3323,19218,3329,19228  
 3331,19287,3343,19367,3347,19361,3359,19466,3361,19449,3371,19547,3373,19515  
 3389,19643,3391,19632,3407,19740,3413,19806,3433,19897,3449,19965,3457,20030  
 3461,20058,3463,20062,3467,20102,3469,20093,3491,20234,3499,20285,3511,20411  
 3517,20430,3527,20511,3529,20494,3533,20548,3539,20580,3541,20597,3547,20612  
 3557,20697,3559,20667,3571,20782,3581,20839,3583,20850,3593,20947,3607,20996  
 3613,21081,3617,21037,3623,21164,3631,21220,3637,21193,3643,21215,3659,21367  
 3671,21390,3673,21489,3677,21463,3691,21514,3697,21529,3701,21645,3803,22178  
3907,22859,4001,23401,4289,25225



==> anc/data_Table3.csv <==
Table 3. Sizes t_2^L(4,q)=t_2^L of complete lexicaps in PG(4,q),q\in L_4

 2,16,3,16,5,44,7,74,11,157,13,203  
 17,316,19,378,23,509,29,745,31,833,37,1095  
 41,1296,43,1396,47,1602,53,1937,59,2302,61,2433  
 67,2831,71,3086,73,3228,79,3681,83,3960,89,4436  
 97,5069,101,5409,103,5581,107,5920,109,6095,113,6445  
 127,7761,131,8138,137,8737,139,8943,149,9967,151,10201  
 157,10855,163,11503,167,11972,173,12620,179,13312,181,13544  
 191,14763,193,15026,197,15489,199,15755,211,17255,223,18818  
 227,19371,229,19633,233,20157,239,20985,241,21282,251,22687  
 257,23511,263,24404,269,25342,271,25588,277,26497,281,27092  
 283,27386,293,28913,307,31160,311,31754,313,32100,317,32772  
 331,35017,337,36027,347,37724,349,38090,353,38793,359,39792  
 367,41182,373,42261,379,43332,383,44038,389,45118,397,46601  
 401,47359,409,48830,419,50717,421,51132,431,52980,433,53365  
 439,54573,443,55309,449,56538,457,58157,461,58926,463,59287  
 467,60094,479,62545,487,64212,491,64999,499,66689,503,67494  
 509,68745,521,71375,523,71800,541,75708,547,77032,557,79195  
 563,80569,569,81925,571,82440,577,83791,587,86086,593,87403  
 599,88749,601,89304,607,90711,613,92127,617,93061,619,93474  
 631,96338,641,98664,643,99215,647,100114,653,101572,659,103041  
 661,103550,673,106602,677,107510,683,108942,691,111219,701,113524  
 709,115495,719,118167,727,120203,733,121660,739,123174,743,124346  
 751,126409,757,128030,761,129041,769,131161,773,132247,787,136021  
 797,138787,809,141999,811,142507,821,145352,823,145837,827,146975  
 829,147565,839,150278,853,154310,857,155338,859,156008,863,157105  
 877,161115,881,162240,883,162756,887,163911,907,169825,911,170936  
 919,173333,929,176239,937,178683,941,179900,947,181636,953,183357  
 967,187579,971,188822,977,190636,983,192545,991,194948,997,196781  
 1009,200504,1013,201779,1019,203602,1021,204253,1031,207445,1033,208062  
 1039,209945,1049,213006,1051,213705,1061,216874,1063,217563,1087,225218  
 1091,226516,1093,227235,1097,228418,1103,230322,1109,232422,1117,235049  
 1123,236956,1129,238987,1151,246325,1153,246977,1163,250167,1171,253092  
 1181,256352,1187,258447,1193,260448,1201,263240,1213,267271,1217,268644  
 1223,270732,1229,272856,1231,273487,1237,275468,1249,279794,1259,283322  
 1277,289573,1279,290388,1283,291795,1289,293821,1291,294584,1297,296679  
 1301,298264,1303,298829,1307,300381,1319,304605,1321,305314,1361,319836  
 1409,337667 
 

==> anc/data_Table4.txt <==
Table 4. Sizes t_2^G(4,q)=t_2^G of complete caps in PG(4,q),q\in G_4,obtained by greedy algorithms

 2,9,3,11,5,31,7,56,11,121,13,162,17,254  
 19,309,23,425,29,625,31,695,37,935,41,1106,43,1194  
 47,1386,53,1687,59,2013,61,2123,67,2476,71,2723,73,2870  
 79,3253,83,3535,89,3982,97,4526,101,4868,103,5023,107,5326  
109,5512,113,5814,127,7021,131,7437,137,7987,139,8161,149,9118  
 151,9316,157,9899,163,10510,167,10958,173,11545,179,12223,181,12451  
 191,13573,193,13798,197,14266,199,14511,211,15902,223,17360,227,17876  
 229,18162,233,18605,239,19382,241,19682,251,20997,257,21766,263,22577  
 269,23453,271,23702,277,24532,281,25122,283,25391,293,26821,307,28892  
 311,29490,313,29785,317,30380,331,32529,337,33513,347,35118,349,35423  
 353,36082,359,37065,367,38371,373,39422,379,40383,383,41100,389,42123  
 397,43984,401,44547,409,45964,419,47636,421,47899,431,49819,433,50206  
 439,51320,443,52148,449,53257,457,54478,461,55632,463,56057  
